A Rowhammer attack on Fil-C's software capabilities

Fil-C retrofits spatial and temporal memory safety onto C/C++ using software capabilities (bounds that are checked at every pointer dereference). Fil-C's guarantee rests on an unstated hardware assumption: that DRAM preserves the capabilities. We show that Rowhammer breaks it. In Fil-C 0.679 a part of each heap pointer's capability lives in a 16-byte header stored inline in ordinary DRAM immediately before the object pointed to, with no mechanism to prevent capabilities from corruption. A single 0 &rarr; 1 bit flip in the capability's upper-bound expands the pointer's permitted range by 2<sup>k</sup> bytes and is invisible to the runtime, raising no panic or signal. We demonstrate this by using Fil-C to <i>convert</i> existing Rowhammer attacks into concrete attacks against a heterogeneous collection of victim software. To aid reproducibility (not everybody has DRAM vulnerable to Rowhammer) we split our demonstration into two paths. First, along a <i>deterministic path</i>, we isolate Fil-C as a novel attack vector using a deterministic, Rowhammer-like fault-injection model. Across four case studies, this model corrupts the upper-bound word of a pointer, permitting previously out-of-bounds reads and writes. We use this to achieve a bounded read/write window, secret disclosure, privilege escalation by flipping an adjacent <code>is_admin</code> field, and the leakage of a tenant API key in a multi-tenant credential service backed by SQLite (compiled under Fil-C). Second, along a <i>physical end-to-end path</i>, we demonstrate all four attacks on real hardware equipped with DDR3 memory, and with Target Row Refresh (TRR) equipped DDR4, proving the exploits are physically realisable. The latter attack shows that the TRR defence does not close the Fil-C delivery channel. We close with a discussion of Fil-C-specific mitigations.

==> code/ddr3_hammer.c <==
for (i = 0; i < 2500000; i++) {
    dummy = *agg_a;  clflush(agg_a);
    dummy = *agg_b;  clflush(agg_b);
    mfence();
}

